Learning Relative Interactions through Imitation

In this project we trained a neural network to perform specific interactions between a robot and objects in the environment, through imitation learning. In particular, we tackle the task of moving the robot to a fixed pose with respect to a certain object and later extend our method to handle any arbitrary pose around this object. We show that a simple network, with relatively little training data, is able to reach very good performance on the fixed-pose task, while more work is needed to perform the arbitrary-pose task satisfactorily. We also explore the effect of ambiguities in the sensor readings, in particular caused by symmetries in the target object, on the behaviour of the learned controller.

==> images/last-frame.sh <==
#!/bin/bash

input=$1
output=$2

rm "$output"

n_frames=$(ffprobe -v error -count_frames -select_streams v:0 -show_entries stream=nb_read_frames -of default=nokey=1:noprint_wrappers=1 $input)

ffmpeg -i "$input" -vf "select='eq(n, $n_frames - 1)'" -vframes 1 "$output"

